Load Balancing-based Topology Adaptation for Integrated Access and Backhaul Networks

Integrated access and backhaul (IAB) technology is a flexible solution for network densification. IAB nodes can also be deployed in moving nodes such as buses and trains, i.e., mobile IAB (mIAB). As mIAB nodes can move around the coverage area, the connection between mIAB nodes and their parent macro base stations (BSs), IAB donor, is sometimes required to change in order to keep an acceptable backhaul link, the so called topology adaptation (TA). The change from one IAB donor to another may strongly impact the system load distribution, possibly causing unsatisfactory backhaul service due to the lack of radio resources. Based on this, TA should consider both backhaul link quality and traffic load. In this work, we propose a load balancing algorithm based on TA for IAB networks, and compare it with an approach in which TA is triggered based on reference signal received power (RSRP) only. The results show that our proposed algorithm improves the passengers worst connections throughput in uplink (UL) and, more modestly, also in downlink (DL), without impairing the pedestrian quality of service (QoS) significantly.

==> makeLinks.sh <==
#!/bin/sh
#
# Simple shall script that make symbolic links to important files
# of the Common folder of the project.
#
bibfolder="../../Common/Bibs"
texfolder="../../Common/TeX"
mainbibfile="UFC51.bib"
abrvbibfile="abrv.bib"
fullbibfile="full.bib"
threegppbibfile="3gpp.bib"
ieeefullbibfile="IEEEfull.bib"
ieeeabrvbibfile="IEEEabrv.bib"
acrofile="acronyms.tex"
acrofileLowerCase="acronymsLowerCase.tex"
mathfile="math.tex"

if [ -e $mainbibfile ];
then
  echo Using existing $mainbibfile...;
else
  echo Creating symbolic link for $bibfolder/$mainbibfile...;
  ln -s $bibfolder/$mainbibfile;
fi

if [ -e $abrvbibfile ];
then
  echo Using existing $abrvbibfile...;
else
  echo Creating symbolic link for $bibfolder/$abrvbibfile...;
  ln -s $bibfolder/$abrvbibfile;
fi

if [ -e $fullbibfile ];
then
  echo Using existing $fullbibfile...;
else
  echo Creating symbolic link for $bibfolder/$fullbibfile...;
  ln -s $bibfolder/$fullbibfile;
fi

if [ -e $threegppbibfile ];
then
  echo Using existing $threegppbibfile...;
else
  echo Creating symbolic link for $bibfolder/$threegppbibfile...;
  ln -s $bibfolder/$threegppbibfile;
fi

if [ -e $ieeefullbibfile ];
then
  echo Using existing $ieeefullbibfile...;
else
  echo Creating symbolic link for $bibfolder/$ieeefullbibfile...;
  ln -s $bibfolder/$ieeefullbibfile;
fi

if [ -e $ieeeabrvbibfile ];
then
  echo Using existing $ieeeabrvbibfile...;
else
  echo Creating symbolic link for $bibfolder/$ieeeabrvbibfile...;
  ln -s $bibfolder/$ieeeabrvbibfile;
fi

if [ -e $acrofile ];
then
  echo Using existing $acrofile...;
else
  echo Creating symbolic link for $texfolder/$acrofile...;
  ln -s $texfolder/$acrofile;
fi

if [ -e $acrofileLowerCase ];
then
  echo Using existing $acrofileLowerCase...;
else
  echo Creating symbolic link for $texfolder/$acrofileLowerCase...;
  ln -s $texfolder/$acrofileLowerCase;
fi

if [ -e $mathfile ];
then
  echo Using existing $mathfile...;
else
  echo Creating symbolic link for $texfolder/$mathfile...;
  ln -s $texfolder/$mathfile;
fi

